Minimal spin deflection of Kerr-Newman and Supersymmetric black hole

Recent studies have shown that minimal couplings for massive spinning particles, which in the classical limit reproduce the leading PM Kerr black hole dynamics, leads to an Eikonal S-matrix exhibiting spin-entanglement suppression. In this paper we trace this phenomenon to the suppression of spin-flipping components in the S-matrix, known to be the hallmark of minimal coupling in the ultra-relativistic limit. We further generalize the consideration to charged and $\mathcal{N}=4$ black holes, demonstrating that in both cases maximal suppression occurs at the extremal limit.

==> Eikonal_Phases.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    139054,       4246]
NotebookOptionsPosition[    138516,       4223]
NotebookOutlinePosition[    138881,       4239]
CellTagsIndexPosition[    138838,       4236]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Spin 2 eikonal phase for pure gravitational exchange with arbitrary Wilson \
coefficients \
\>", "Section",
 CellChangeTimes->{{3.833446240656698*^9, 3.83344630433736*^9}, {
  3.833446347186493*^9, 3.833446352435905*^9}}],

Cell[TextData[{
 "The eikonal phase ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Chi]", 
    SubscriptBox["|", 
     RowBox[{"k", ">>", "1"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " expanding to leading order in k. All the off diagonal elements vanish when \
",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "n"], "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "."
}], "Text",
 CellChangeTimes->{{3.8334463549570007`*^9, 3.83344636439019*^9}, {
  3.833446465986679*^9, 3.8334465020285873`*^9}, {3.833446560748275*^9, 
  3.833446584590336*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], 
     FractionBox[
      RowBox[{"480", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cb", "[", "3", "]"}]}], "+", 
         RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], 
     FractionBox[
      RowBox[{"1920", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"5760", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cb", "[", "3", "]"}]}], "+", 
         RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "7"], " ", 
       SuperscriptBox["m", "5"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"480", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Ca", "[", "3", "]"}]}], "+", 
         RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"5760", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Ca", "[", "3", "]"}]}], "+", 
         RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "7"], " ", 
       SuperscriptBox["m", "5"]}]], "0"},
    {"0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"72", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"576", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], 
     FractionBox[
      RowBox[{"1920", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"1440", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Ca", "[", "3", "]"}]}], "+", 
         RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"5760", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Ca", "[", "3", "]"}]}], "+", 
         RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "7"], " ", 
       SuperscriptBox["m", "5"]}]]},
    {
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"480", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Ca", "[", "3", "]"}]}], "+", 
         RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0"},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}]},
    {"0", "0", "0", "0", "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"72", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"576", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], 
     FractionBox[
      RowBox[{"1440", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cb", "[", "3", "]"}]}], "+", 
         RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], 
     FractionBox[
      RowBox[{"1920", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"5760", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cb", "[", "3", "]"}]}], "+", 
         RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "7"], " ", 
       SuperscriptBox["m", "5"]}]]},
    {"0", "0", "0", "0", "0", "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"216", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"576", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"576", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], 
     FractionBox[
      RowBox[{"1920", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]]},
    {"0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"72", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}]},
    {"0", "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0"},
    {"0", "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]]},
    {
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}], 
     FractionBox[
      RowBox[{"480", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cb", "[", "3", "]"}]}], "+", 
         RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]]},
    {"0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"72", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"192", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "5"], " ", 
        SuperscriptBox["m", "3"]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}]},
    {
     FractionBox[
      RowBox[{"192", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"72", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0"},
    {
     FractionBox[
      RowBox[{"480", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cb", "[", "3", "]"}]}], "+", 
         RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"192", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", "0", "0", "0", "0", "0", "0", 
     "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", "0", "0", "0"},
    {"0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", "0", "0"},
    {
     FractionBox[
      RowBox[{"192", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"72", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0"},
    {
     FractionBox[
      RowBox[{"1920", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"576", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     FractionBox[
      RowBox[{"576", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"216", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", "0", "0", "0", "0", "0"},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5760", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "7"], " ", 
        SuperscriptBox["m", "5"]}]]}], 
     FractionBox[
      RowBox[{"1920", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"192", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"1440", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cb", "[", "3", "]"}]}], "+", 
         RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"576", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"72", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", "0", "0", "0", "0"},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}]},
    {"0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
     
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]]},
    {
     FractionBox[
      RowBox[{"480", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Ca", "[", "3", "]"}]}], "+", 
         RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", "0", 
     FractionBox[
      RowBox[{"192", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5760", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "7"], " ", 
        SuperscriptBox["m", "5"]}]]}], 
     FractionBox[
      RowBox[{"1440", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Ca", "[", "3", "]"}]}], "+", 
         RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"1920", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"576", " ", "\[ImaginaryI]", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     FractionBox[
      RowBox[{"192", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"72", " ", 
        SqrtBox["6"], " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"12", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}], "0"},
    {"0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5760", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "7"], " ", 
        SuperscriptBox["m", "5"]}]]}], 
     FractionBox[
      RowBox[{"480", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Ca", "[", "3", "]"}]}], "+", 
         RowBox[{"Ca", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Ca", "[", "3", "]"}]}], "+", 
          RowBox[{"Ca", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5760", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "7"], " ", 
        SuperscriptBox["m", "5"]}]]}], 
     FractionBox[
      RowBox[{"1920", " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"192", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Ca", "[", "2", "]"}]}], "-", 
         RowBox[{"Ca", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Ca", "[", "2", "]"}]}], "-", 
          RowBox[{"Ca", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"480", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Cb", "[", "3", "]"}]}], "+", 
         RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["m", "4"]}]], 
     FractionBox[
      RowBox[{"192", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cb", "[", "2", "]"}]}], "-", 
         RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "5"], " ", 
       SuperscriptBox["m", "3"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"144", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Ca", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], "0", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Ca", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cb", "[", "3", "]"}]}], "+", 
          RowBox[{"Cb", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["m", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G", " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cb", "[", "2", "]"}]}], "-", 
          RowBox[{"Cb", "[", "3", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["6"], " ", "G", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Cb", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox["b", "2"]], "0", 
     RowBox[{"8", " ", "G", " ", 
      SuperscriptBox["k", "2"], " ", 
      SuperscriptBox["m", "2"], " ", 
      RowBox[{"Log", "[", "b", "]"}]}]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.833438374044516*^9, {3.833438406757306*^9, 3.833438448864633*^9}, {
   3.8334386052209587`*^9, 3.833438623573287*^9}, {3.833438658645196*^9, 
   3.833438687420064*^9}, 3.833446214506809*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Spin 2 eikonal phase for graviton + photon exchange with tunable charge to \
mass ratio \
\>", "Section",
 CellChangeTimes->{{3.833447156694397*^9, 3.8334472057963753`*^9}}],

Cell[TextData[{
 "\[Chi]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["|", 
    RowBox[{"k", ">>", "1"}]], TraditionalForm]]],
 " eikonal phase at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    FractionBox["1", "k"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". Higher orders in k has no dependence on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "a"], 
    SubscriptBox["R", "b"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". All the off-diagonal elements are either constant or depends on  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "a"], 
    SubscriptBox["R", "b"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in the way ( ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "a"], 
    SubscriptBox["R", "b"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " - 2). But  ( ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["R", "a"], 
    SubscriptBox["R", "b"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " - 2) dependent terms are leading in large B = bm expansion."
}], "Text",
 CellChangeTimes->{{3.8334472095759687`*^9, 3.8334473944031363`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", "0", "0",
      "0", "0", "0"},
    {
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", "0", "0",
      "0", "0"},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", "0", "0",
      "0"},
    {
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", "0", "0"},
    {"0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", "0", "0", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0", "0"},
    {
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", "0", "0", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", "0"},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0"},
    {
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0"},
    {"0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0"},
    {"0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", "0", "0", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", "0", "0", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", "0"},
    {
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0"},
    {"0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0"},
    {"0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}]},
    {"0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", "0", "0", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}]},
    {
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", "0", "0", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", "0"},
    {"0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0"},
    {"0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", 
     FractionBox[
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}]},
    {"0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", 
     FractionBox[
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"24", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"24", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "G"}], 
       SuperscriptBox["b", "2"]]}]},
    {"0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", "0", "0", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}]},
    {"0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", "0", "0", 
     
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}], "0"},
    {"0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", "0", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
       RowBox[{
        SuperscriptBox["b", "3"], " ", "m"}]]}]},
    {"0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["6"], " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}]},
    {"0", "0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"48", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"]}]},
    {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], "0", "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], "0", "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", 
       SqrtBox["6"], " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0", 
     FractionBox[
      RowBox[{"16", " ", "\[ImaginaryI]", " ", "G"}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SqrtBox["6"], " ", "G"}], 
       SuperscriptBox["b", "2"]]}], 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "G", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"Ra", " ", "Rb"}]}], ")"}]}], "b"], "0"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.828070653576417*^9, 3.828070718507114*^9}, {
   3.828070772128778*^9, 3.8280708538569307`*^9}, 3.828070945721794*^9, 
   3.828071006498661*^9, 3.828071091198675*^9, 3.833446662478454*^9, 
   3.833446703280506*^9, 3.8334471327679043`*^9}]
}, Open  ]]
},
WindowSize->{1440, 855},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (2016\:5e747\
\:670828\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 231, 5, 64, "Section"],
Cell[814, 29, 594, 19, 34, "Text"],
Cell[1411, 50, 88954, 2657, 798, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90402, 2712, 183, 4, 64, "Section"],
Cell[90588, 2718, 1186, 42, 59, "Text"],
Cell[91777, 2762, 46723, 1458, 774, "Output"]
}, Open  ]]
}
]
*)


